Predicting Parameters for Modeling Traffic Participants

Accurately modeling the behavior of traffic participants is essential for safely and efficiently navigating an autonomous vehicle through heavy traffic. We propose a method, based on the intelligent driver model, that allows us to accurately model individual driver behaviors from only a small number of frames using easily observable features. On average, this method makes prediction errors that have less than 1 meter difference from an oracle with full-information when analyzed over a 10-second horizon of highway driving. We then validate the efficiency of our method through extensive analysis against a competitive data-driven method such as Reinforcement Learning that may be of independent interest.

==> IRL+RL Reza/figs/idm_k_plot.py <==
# This code was written by David Isele
print("This code calculates curvature of a path")

import numpy as np
import matplotlib.pyplot as plt
from copy import deepcopy
import pickle 


K = np.asarray(range(2,11))
ADE = np.asarray([5.1443, 5.0446, 4.9643, 4.9051, 4.8633, 4.8548, 4.7993, 4.8020, 4.8053])
ADE_err = np.asarray([0.1531 ,0.1512, 0.1499, 0.1495, 0.1495, 0.1492, 0.1488 ,0.1485, 0.1488])

print(len(K),len(ADE), len(ADE_err))
FDE = np.asarray([8.0483, 7.8323, 7.6383, 7.5338, 7.4509, 7.4633, 7.4004, 7.3815, 7.3808])
FDE_err = np.asarray([0.3703, 0.3718, 0.3670, 0.3670, 0.3672, 0.3667 , 0.3666, 0.3667, 0.3670])


scol = np.asarray([[0,0,1],[0,1,1],[0,1,0],[1,0,1],[1,0,0]])
# # CREATE BACKGROUND
# fig,ax = plt.subplots()
# for i in range(len(train_order)):
# 	#bottom corner, dimension
# 	ax.add_patch(Rectangle((start, 40), steps, 60, linewidth=0, alpha=0.2, facecolor=scol[train_order[i]]))
# 	start += steps #[i]
# plt.axis([0,total_steps,40,100])
# #plt.show()

# CREATE LINES
# stl = [97.3,95.0,90.5,95.2,72.6]
# for i in range(len(train_order)):
# plt.plot(K, ADE, ':', linewidth=2.0, color=[1,0,0],label=None)

np.random.seed(6)



c = np.random.uniform(0,1,(2,3))

# FDE
plt.plot(K, FDE, linewidth=2, color=c[1,:]*.8,label='FDE')
plt.fill_between(K, FDE-FDE_err, FDE+FDE_err, alpha=0.5, edgecolor='none', facecolor=c[1,:])

# ADE
plt.plot(K, ADE, linewidth=2, color=c[0,:]*.8,label='ADE')
plt.fill_between(K, ADE-ADE_err, ADE+ADE_err, alpha=0.5, edgecolor='none', facecolor=c[0,:])


f = 14
plt.rcParams.update({'font.size': f})
plt.ylabel('Error', fontsize=f)
plt.xlabel('K neighbors', fontsize=f)
plt.legend(loc='center right', fontsize=f)
#plt.legend(init_titles, loc='best', fontsize=16) #loc='lower center'
# plt.legend( loc='best', fontsize=f)



plt.show()

==> figs/idm_k_plot.py <==
# This code was written by David Isele
print("This code calculates curvature of a path")

import numpy as np
import matplotlib.pyplot as plt
from copy import deepcopy
import pickle 


K = np.asarray(range(2,11))
ADE = np.asarray([5.1443, 5.0446, 4.9643, 4.9051, 4.8633, 4.8548, 4.7993, 4.8020, 4.8053])
ADE_err = np.asarray([0.1531 ,0.1512, 0.1499, 0.1495, 0.1495, 0.1492, 0.1488 ,0.1485, 0.1488])

print(len(K),len(ADE), len(ADE_err))
FDE = np.asarray([8.0483, 7.8323, 7.6383, 7.5338, 7.4509, 7.4633, 7.4004, 7.3815, 7.3808])
FDE_err = np.asarray([0.3703, 0.3718, 0.3670, 0.3670, 0.3672, 0.3667 , 0.3666, 0.3667, 0.3670])


scol = np.asarray([[0,0,1],[0,1,1],[0,1,0],[1,0,1],[1,0,0]])
# # CREATE BACKGROUND
# fig,ax = plt.subplots()
# for i in range(len(train_order)):
# 	#bottom corner, dimension
# 	ax.add_patch(Rectangle((start, 40), steps, 60, linewidth=0, alpha=0.2, facecolor=scol[train_order[i]]))
# 	start += steps #[i]
# plt.axis([0,total_steps,40,100])
# #plt.show()

# CREATE LINES
# stl = [97.3,95.0,90.5,95.2,72.6]
# for i in range(len(train_order)):
# plt.plot(K, ADE, ':', linewidth=2.0, color=[1,0,0],label=None)

np.random.seed(6)



c = np.random.uniform(0,1,(2,3))

# FDE
plt.plot(K, FDE, linewidth=2, color=c[1,:]*.8,label='FDE')
plt.fill_between(K, FDE-FDE_err, FDE+FDE_err, alpha=0.5, edgecolor='none', facecolor=c[1,:])

# ADE
plt.plot(K, ADE, linewidth=2, color=c[0,:]*.8,label='ADE')
plt.fill_between(K, ADE-ADE_err, ADE+ADE_err, alpha=0.5, edgecolor='none', facecolor=c[0,:])


f = 14
plt.rcParams.update({'font.size': f})
plt.ylabel('Error', fontsize=f)
plt.xlabel('K neighbors', fontsize=f)
plt.legend(loc='center right', fontsize=f)
#plt.legend(init_titles, loc='best', fontsize=16) #loc='lower center'
# plt.legend( loc='best', fontsize=f)



plt.show()
